Retreat to advance: self-blocking enables efficient mineral replacement

Mineral replacement reactions under advective flow often suffer from severe spatial inefficiency: dissolution causes the flow to self-focus into a few dominant wormholes that bypass the surrounding matrix, leaving most of the rock unreplaced. Here we show -- through two-dimensional pore-network simulations -- that replacement can be effective in two regimes. The first arises when the precipitation rate significantly exceeds the dissolution rate, leading to in situ replacement in which a uniform front of the secondary mineral advances through the matrix. The second, exploratory mode, occurs when the system repeatedly self-blocks and re-routes. In this regime, each channel lives only long enough to deliver reactant a short distance ahead of the front before its tip is cemented by the product phase; pressure re-routes through an adjacent corridor, and the cycle begins anew. Over time the replacement front advances as a mosaic of overlapping micro-fronts, distributing the secondary mineral almost uniformly. We derive design criteria for achieving exploratory-mode behaviour and discuss implications for both natural and engineered reactive-infiltration systems.

==> anc/README.txt <==
Full-resolution figures for:

“Retreat to advance: self-blocking enables efficient mineral replacement”

Fig2_full_resolution.pdf — full-resolution version of Figure 2
Fig3_full_resolution.pdf — full-resolution version of Figure 3

The figures correspond exactly to those in the manuscript; only the resolution differs.
